Image-Domain Poisson-Perturbation Robustness of NCCT Slice Classification

Image-domain Poisson perturbation may alter normalized NCCT appearance and downstream models. We evaluated classification of ischemic core/penumbra-bearing non-contrast CT (NCCT) slices under five simulated settings. The source cohort was CPAISD (112 hyperacute ischemic stroke patients); the test partition contained 10 patients and 809 slices. First, a fixed-checkpoint audit compared direct ResNet-18 classification (P1) with residual U-Net denoising followed by the classifier (P2). P1 average precision (AP) ranged from 0.694 to 0.901, whereas P2 AP ranged from 0.509 to 0.797 (substantially lower at settings 10-40). The fixed 0.5 threshold had 0-12.8% sensitivity for P1 and 0% for P2. Second, a prospectively locked de novo experiment compared direct noisy classification (DNC), joint denoising-classification (JDC-0), and the same joint model with privileged training-only lesion-boundary supervision (JDC-B). Across-setting mean AP was 0.861 +/- 0.028 for DNC, 0.840 +/- 0.038 for JDC-0, and 0.856 +/- 0.031 for JDC-B. Hierarchical paired-bootstrap differences were -0.021 (95% CI -0.063 to 0.019) for JDC-0 minus DNC, 0.016 (-0.019 to 0.054) for JDC-B minus JDC-0, and -0.005 (-0.041 to 0.026) for JDC-B minus DNC; none excluded zero. A frozen stress test on the 52-patient AISD partition also showed limited transportability. Thus, ordinary joint training did not demonstrate a classification benefit, and the boundary term recovered part of its point-estimate loss without a statistically supported advantage. Image fidelity, ranking, calibration, and clinical utility must be evaluated separately. This study does not validate acquired low-dose, portable, or cone-beam CT, nor patient-level stroke diagnosis.

==> anc/README.txt <==
Ancillary data for the preprint
================================

Supplementary Data S1: per_seed_condition_metrics.csv
Supplementary Data S2: per_seed_reconstruction_metrics.csv
Supplementary Data S3: gradcam_mask_summary_4dp.csv
Supplementary Data S4: fixed_checkpoint_score_distributions.csv

These machine-readable tables support the corresponding results in the manuscript.


==> anc/fixed_checkpoint_score_distributions.csv <==
dose,pipeline,class,n,mean,sd,q05,q25,median,q75,q95,minimum,maximum
1,P1,negative,567,0.0006195079198034796,0.0034467459122834525,2.7239408912767736e-06,9.77366391907708e-06,4.916101534035988e-05,0.00018996749592278334,0.002155979656769535,8.67950973315601e-07,0.06072225483755267
1,P1,positive,242,0.00506503413026735,0.010660119551034256,2.213793734426872e-05,0.00018917525812864298,0.0014343226891165668,0.00631880601091925,0.01789457413057482,5.701769017226373e-06,0.08955236275990804
1,P2,negative,567,0.00014194251430403248,0.0006512413396698161,1.474994360251003e-06,4.143556263140151e-06,1.1428770145964032e-05,4.133244995803882e-05,0.000400469879120117,4.1148392426748615e-07,0.0072695015308756996
1,P2,positive,242,0.008252663879996035,0.01923456855562439,4.94072504769368e-06,6.195594816439787e-05,0.0010289220954291,0.0064254108971605,0.04378478194897363,1.4896354514348786e-06,0.1890307168165842
5,P1,negative,567,0.0009767976211655417,0.008059908009452008,9.876479718210855e-07,3.69147960554983e-06,1.0274879211162139e-05,4.1575568805759154e-05,0.0020366288255899505,8.724915782446867e-08,0.14202652995785073
5,P1,positive,242,0.1593968210949716,0.2679785879492938,4.073618110851385e-05,0.000713611014361875,0.020927093923091854,0.15665403380990026,0.8613655616839726,2.1655767644309285e-06,0.933726171652476
5,P2,negative,567,1.8746270054668602e-05,4.6519554374405146e-05,1.2349277009586028e-06,3.2733327467819135e-06,5.724857752890482e-06,1.4960186642080469e-05,7.341206874114913e-05,3.164192605709104e-07,0.0005377882334869
5,P2,positive,242,0.0023745354243318246,0.006869020663725629,3.667292835037491e-06,1.8632533738127677e-05,0.00011175928617980523,0.0012174617780449832,0.012846072041429525,1.5174368854786735e-06,0.05124908996125057
10,P1,negative,567,7.85242484602966e-05,0.0003789244456589144,7.265815573494668e-07,3.139006480523676e-06,6.6112913070052555e-06,2.0664152392176522e-05,0.0002651536187233913,6.095402345825582e-08,0.0052660580258815995
10,P1,positive,242,0.08140017175084364,0.1882174015864226,1.2656874734299587e-05,0.00020079379889158334,0.0039118988400635,0.029847777914255816,0.609948419034481,1.6745413139081695e-06,0.8630181153615316
10,P2,negative,567,1.2842379823039238e-05,3.849484554959392e-05,4.7659249844400616e-07,2.145457794237397e-06,4.441602868610062e-06,1.063851838504585e-05,4.2247416846900385e-05,3.270966786317331e-08,0.0006961369266112001
10,P2,positive,242,0.0001572516885681259,0.00048700439235929515,6.976331500633629e-07,3.89495160864802e-06,1.6135931825071264e-05,6.19448340633729e-05,0.0009478565509197746,1.2295680562601777e-07,0.0041579463674376
20,P1,negative,567,3.0487895171391943e-05,0.00010067412916891807,6.372537721214636e-07,2.789638642752834e-06,5.608618266705889e-06,1.5918462092182985e-05,9.670531968972579e-05,7.77529602184283e-08,0.0010016209368283334
20,P1,positive,242,0.051157513706810966,0.13782589272991302,1.0432704031397106e-05,0.0001093867185772589,0.0017173941402385334,0.01717734655054901,0.39548445716500286,1.4922687796570244e-06,0.7262217005093893
20,P2,negative,567,1.585715505265241e-05,5.872168760916633e-05,4.874228854608494e-07,2.3753989353281213e-06,5.180370408197632e-06,1.3013934979729433e-05,5.0994262346648556e-05,4.7272306365660675e-08,0.0012454864724228334
20,P2,positive,242,0.00010785119964056609,0.00035050477842509887,6.244320303494533e-07,4.03704632390145e-06,1.4811325096767785e-05,4.825684391107643e-05,0.0005858269510402295,1.554882042379783e-07,0.003015936507532967
40,P1,negative,567,1.503035888216409e-05,4.132792148032274e-05,6.920081451274503e-07,2.4404339834897355e-06,4.4488174353318755e-06,1.0298135597016273e-05,5.161457544697125e-05,1.0185950808742443e-07,0.00048317264493863334
40,P1,positive,242,0.01999682952622401,0.06434131271233619,5.491225700401022e-06,3.773605309712972e-05,0.0004400775020864,0.005063704952287125,0.13508619293570512,1.9416675058891997e-06,0.3901774485905965
40,P2,negative,567,1.7108618672090957e-05,4.9687665224460905e-05,4.865381252254036e-07,2.7696820552591817e-06,5.498387963598361e-06,1.4626561854432415e-05,5.98289171951665e-05,5.6192369868313114e-08,0.0009190722485072334
40,P2,positive,242,0.00011242801611206633,0.0003664217897803225,6.607766257123634e-07,4.339889756010962e-06,1.4265847312344704e-05,5.003804138444442e-05,0.0006232100519506405,1.761495648603765e-07,0.003127907713254233


==> anc/gradcam_mask_summary_4dp.csv <==
simulated_setting,pathway,n,pointing_accuracy,attribution_mass,top10_iou,top10_dice,normalized_peak_centroid_distance
1,P1,242,0.0372,0.0645,0.0845,0.1498,0.2025
1,P2,242,0.1364,0.0521,0.0428,0.0780,0.2687
5,P1,242,0.1860,0.0815,0.0904,0.1557,0.2278
5,P2,242,0.2231,0.0510,0.0384,0.0697,0.2827
10,P1,242,0.2355,0.0745,0.0752,0.1293,0.2483
10,P2,242,0.0207,0.0405,0.0050,0.0095,0.3445
20,P1,242,0.2562,0.0724,0.0724,0.1228,0.2627
20,P2,242,0.0124,0.0396,0.0039,0.0074,0.3454
40,P1,242,0.2810,0.0682,0.0632,0.1074,0.2687
40,P2,242,0.0207,0.0398,0.0042,0.0081,0.3443


==> anc/per_seed_condition_metrics.csv <==
training_seed,configuration,condition,ap,roc_auc,brier,ece_15_equal_width,latency_ms_per_slice,at_0_5_threshold,at_0_5_tp,at_0_5_fp,at_0_5_tn,at_0_5_fn,at_0_5_sensitivity,at_0_5_specificity,at_0_5_precision,at_0_5_f1,at_val90_threshold,at_val90_tp,at_val90_fp,at_val90_tn,at_val90_fn,at_val90_sensitivity,at_val90_specificity,at_val90_precision,at_val90_f1
101,DNC,reference,0.8639780729021711,0.9170201291413412,0.10324688902764553,0.08533139719959441,0.8742989424261528,0.5,161,24,543,81,0.6652892561983471,0.9576719576719577,0.8702702702702703,0.7540983606557378,0.003324436955153942,227,228,339,15,0.9380165289256198,0.5978835978835979,0.4989010989010989,0.6513629842180775
101,DNC,1,0.8690454337274974,0.9275292608625942,0.12189067732819034,0.12432748799705913,0.8692806017737441,0.5,130,14,553,112,0.5371900826446281,0.9753086419753086,0.9027777777777778,0.6735751295336787,0.0021155285260950527,227,199,368,15,0.9380165289256198,0.6490299823633157,0.5328638497652582,0.6796407185628743
101,DNC,5,0.8801138247159475,0.9276021397233519,0.09703742075390678,0.08030349389918233,0.8974267055864166,0.5,167,25,542,75,0.6900826446280992,0.9559082892416225,0.8697916666666666,0.7695852534562213,0.00354395410977304,231,219,348,11,0.9545454545454546,0.6137566137566137,0.5133333333333333,0.6676300578034683
101,DNC,10,0.8752219751045021,0.9263704869765477,0.09779424590860125,0.07403766078285927,0.9446373181728409,0.5,171,32,535,71,0.7066115702479339,0.9435626102292769,0.8423645320197044,0.7685393258426966,0.0034802356579651437,232,230,337,10,0.9586776859504132,0.5943562610229277,0.5021645021645021,0.6590909090909091
101,DNC,20,0.8694107194442551,0.9229233168627109,0.09922997809289658,0.07210962450981764,0.8987212705387161,0.5,173,30,537,69,0.7148760330578512,0.9470899470899471,0.8522167487684729,0.7775280898876404,0.004255673304821054,230,221,346,12,0.9504132231404959,0.6102292768959435,0.5099778270509978,0.6637806637806638
101,DNC,40,0.8650274628659999,0.9206057690906176,0.10052965050901486,0.0728708542958355,0.8681239096887585,0.5,169,31,536,73,0.6983471074380165,0.9453262786596119,0.845,0.7647058823529411,0.003973057493567467,230,223,344,12,0.9504132231404959,0.6067019400352733,0.5077262693156733,0.6618705035971223
101,JDC-0,reference,0.8707441605887609,0.9216078534260352,0.10951037364584838,0.10454335091044956,3.8582777382278692,0.5,143,19,548,99,0.5909090909090909,0.9664902998236331,0.8827160493827161,0.707920792079208,0.0009436192340217531,227,229,338,15,0.9380165289256198,0.5961199294532628,0.49780701754385964,0.650429799426934
101,JDC-0,1,0.8630208877792193,0.9197676621919045,0.14596950146077609,0.1626013457475916,3.813126690449369,0.5,101,6,561,141,0.41735537190082644,0.9894179894179894,0.9439252336448598,0.5787965616045845,0.00054283039450335,224,186,381,18,0.9256198347107438,0.671957671957672,0.5463414634146342,0.687116564417178
101,JDC-0,5,0.8761962408551179,0.9247817278120308,0.104384426559003,0.09521150015507258,3.8089346932842068,0.5,160,22,545,82,0.6611570247933884,0.9611992945326279,0.8791208791208791,0.7547169811320755,0.002588761388324201,223,174,393,19,0.9214876033057852,0.6931216931216931,0.5617128463476071,0.6979655712050078
101,JDC-0,10,0.8744747304235927,0.923878029938636,0.10303528705556796,0.081975078980883,3.823118570994019,0.5,162,25,542,80,0.6694214876033058,0.9559082892416225,0.8663101604278075,0.7552447552447552,0.002750903794852396,224,184,383,18,0.9256198347107438,0.6754850088183422,0.5490196078431373,0.6892307692307693
101,JDC-0,20,0.8722832802574789,0.9228868774323319,0.10215161091577234,0.07710759648866732,3.8121413974053806,0.5,164,26,541,78,0.6776859504132231,0.9541446208112875,0.8631578947368421,0.7592592592592592,0.0025976123676324883,224,189,378,18,0.9256198347107438,0.6666666666666666,0.5423728813559322,0.6839694656488551
101,JDC-0,40,0.8706931297360492,0.9221216493943767,0.10187285605378897,0.08048601869007374,3.8161526052691856,0.5,167,24,543,75,0.6900826446280992,0.9576719576719577,0.8743455497382199,0.7713625866050808,0.0019936979515478015,224,210,357,18,0.9256198347107438,0.6296296296296297,0.5161290322580645,0.6627218934911243
101,JDC-B,reference,0.8498032412334674,0.9221398691095661,0.12242748209307568,0.1134689041671715,3.8103094501179102,0.5,127,16,551,115,0.5247933884297521,0.9717813051146384,0.8881118881118881,0.6597402597402597,0.0046636550687253475,228,190,377,14,0.9421487603305785,0.6649029982363316,0.5454545454545454,0.6909090909090909
101,JDC-B,1,0.8518479483217065,0.9243444546474849,0.1504981674833742,0.15825124740088983,3.8124170032689415,0.5,102,10,557,140,0.4214876033057851,0.982363315696649,0.9107142857142857,0.5762711864406779,0.0016160348313860595,229,192,375,13,0.9462809917355371,0.6613756613756614,0.5439429928741093,0.6907993966817496
101,JDC-B,5,0.8699912320463733,0.9297812176600057,0.10747891397969792,0.09006850472604076,3.8197631583148848,0.5,152,28,539,90,0.628099173553719,0.9506172839506173,0.8444444444444444,0.7203791469194313,0.0050883338165779906,231,186,381,11,0.9545454545454546,0.671957671957672,0.5539568345323741,0.701062215477997
101,JDC-B,10,0.870915217909013,0.9309837188625067,0.10516630466324438,0.08562624611317926,3.8207748612802632,0.5,160,28,539,82,0.6611570247933884,0.9506172839506173,0.851063829787234,0.7441860465116279,0.007206172527124484,229,181,386,13,0.9462809917355371,0.6807760141093474,0.5585365853658537,0.7024539877300614
101,JDC-B,20,0.8696789292082947,0.9313408252802192,0.10547773482911198,0.0809830863871971,3.825600462289144,0.5,155,29,538,87,0.640495867768595,0.9488536155202821,0.842391304347826,0.7276995305164319,0.008556595693031946,230,161,406,12,0.9504132231404959,0.7160493827160493,0.5882352941176471,0.726698262243286
101,JDC-B,40,0.8658540323054803,0.9309618552042795,0.10585420161063995,0.08265437133691216,3.827986646279367,0.5,151,27,540,91,0.6239669421487604,0.9523809523809523,0.848314606741573,0.7190476190476189,0.010664463974535465,228,150,417,14,0.9421487603305785,0.7354497354497355,0.6031746031746031,0.7354838709677419
211,DNC,reference,0.8706111907151154,0.9371164749952628,0.11771194905709795,0.11010156509985966,0.9225550558353568,0.5,158,32,535,84,0.6528925619834711,0.9435626102292769,0.8315789473684211,0.7314814814814815,0.0008830457809381187,232,151,416,10,0.9586776859504132,0.7336860670194003,0.6057441253263708,0.7424
211,DNC,1,0.8603697640380329,0.9357499963560569,0.11825422833999859,0.10606441965108467,0.9522925678419574,0.5,152,27,540,90,0.628099173553719,0.9523809523809523,0.8491620111731844,0.7220902612826603,0.00031480402685701847,236,183,384,6,0.9752066115702479,0.6772486772486772,0.5632458233890215,0.7140695915279879
211,DNC,5,0.8540630586335699,0.9372221493433615,0.11883925804686546,0.11138046600150803,0.8765529792450389,0.5,156,29,538,86,0.6446280991735537,0.9488536155202821,0.8432432432432433,0.7306791569086651,0.0003602342282344277,235,157,410,7,0.9710743801652892,0.7231040564373897,0.5994897959183674,0.7413249211356466
211,DNC,10,0.8585954445826476,0.9386797265585144,0.11930524629590962,0.11070932652047123,0.8576205156652965,0.5,160,31,536,82,0.6611570247933884,0.9453262786596119,0.837696335078534,0.7390300230946882,0.00042413708676273626,236,148,419,6,0.9752066115702479,0.7389770723104057,0.6145833333333334,0.7539936102236422
211,DNC,20,0.8598511309530693,0.9386651507863629,0.11864029127009629,0.10816013149503577,0.8397084834659645,0.5,158,31,536,84,0.6528925619834711,0.9453262786596119,0.8359788359788359,0.7331786542923433,0.0003784612927120179,235,155,412,7,0.9710743801652892,0.7266313932980599,0.6025641025641025,0.7436708860759493
211,DNC,40,0.864242282637894,0.9394085151660909,0.11739674405581488,0.10836263319473263,0.8481163159319782,0.5,161,33,534,81,0.6652892561983471,0.9417989417989417,0.8298969072164949,0.7385321100917431,0.0004650929186027497,233,154,413,9,0.9628099173553719,0.7283950617283951,0.6020671834625323,0.7408585055643878
211,JDC-0,reference,0.7687387554946876,0.8885572900724416,0.14208711499489754,0.1333615563817635,3.8736379286331872,0.5,149,40,527,93,0.6157024793388429,0.9294532627865961,0.7883597883597884,0.6914153132250579,0.00023597174731548876,222,198,369,20,0.9173553719008265,0.6507936507936508,0.5285714285714286,0.6706948640483383
211,JDC-0,1,0.8394044956436363,0.9239436209133178,0.10880646009016402,0.09189372843836113,3.8230231589724806,0.5,179,37,530,63,0.7396694214876033,0.9347442680776014,0.8287037037037037,0.7816593886462883,0.0002496571299464752,235,247,320,7,0.9710743801652892,0.564373897707231,0.487551867219917,0.649171270718232
211,JDC-0,5,0.8131425232545493,0.9115870100718585,0.11893997797748457,0.10473293951161997,3.828483830552608,0.5,170,38,529,72,0.7024793388429752,0.9329805996472663,0.8173076923076923,0.7555555555555555,9.595430068050821e-05,229,253,314,13,0.9462809917355371,0.5537918871252204,0.475103734439834,0.6325966850828728
211,JDC-0,10,0.8092135737372845,0.9081908551605521,0.12325197158891857,0.11128369523679572,3.819093709776265,0.5,165,42,525,77,0.6818181818181818,0.9259259259259259,0.7971014492753623,0.734966592427617,8.887714405621712e-05,229,244,323,13,0.9462809917355371,0.5696649029982364,0.48414376321353064,0.6405594405594406
211,JDC-0,20,0.8018593500223715,0.9049295261416473,0.12714308867935015,0.11407027601524436,3.8235686986304613,0.5,163,42,525,79,0.6735537190082644,0.9259259259259259,0.7951219512195122,0.7293064876957495,8.833210207133864e-05,228,239,328,14,0.9421487603305785,0.5784832451499118,0.48822269807280516,0.6431593794076164
211,JDC-0,40,0.7940522199526958,0.901839462445523,0.1298257799446715,0.12219021757449941,3.822503888597355,0.5,160,40,527,82,0.6611570247933884,0.9294532627865961,0.8,0.7239819004524887,0.00012706080209075785,221,227,340,21,0.9132231404958677,0.599647266313933,0.49330357142857145,0.6405797101449275
211,JDC-B,reference,0.8036495235604798,0.9030820470214409,0.1399358223092035,0.12708944211114737,3.8185974025272285,0.5,140,32,535,102,0.5785123966942148,0.9435626102292769,0.813953488372093,0.6763285024154589,0.00026530236937105656,224,166,401,18,0.9256198347107438,0.7072310405643739,0.5743589743589743,0.7088607594936709
211,JDC-B,1,0.8488880626478771,0.9277114580144885,0.11586162689133898,0.10489805916286067,3.804037068269419,0.5,155,28,539,87,0.640495867768595,0.9506172839506173,0.8469945355191257,0.7294117647058824,1.8322526860477712e-05,232,227,340,10,0.9586776859504132,0.599647266313933,0.5054466230936819,0.6619115549215406
211,JDC-B,5,0.8446235981904409,0.9191409039893889,0.11330369575718881,0.09836581972735924,3.8109905588957487,0.5,165,36,531,77,0.6818181818181818,0.9365079365079365,0.8208955223880597,0.7449209932279909,5.745269966913232e-05,227,221,346,15,0.9380165289256198,0.6102292768959435,0.5066964285714286,0.6579710144927537
211,JDC-B,10,0.8424342277586847,0.9178363723818268,0.11374175415400727,0.1031170122835715,3.8155969735971746,0.5,173,38,529,69,0.7148760330578512,0.9329805996472663,0.8199052132701422,0.7637969094922737,0.0001114401360003588,226,191,376,16,0.9338842975206612,0.6631393298059964,0.5419664268585132,0.6858877086494688
211,JDC-B,20,0.8365904885896512,0.9151835818502485,0.1166973234080917,0.10308190638579752,3.801394633578116,0.5,171,42,525,71,0.7066115702479339,0.9259259259259259,0.8028169014084507,0.7516483516483518,0.00010471622954355553,226,198,369,16,0.9338842975206612,0.6507936507936508,0.5330188679245284,0.6786786786786787
211,JDC-B,40,0.8353147808922581,0.9167067500400834,0.11847219148075759,0.10945552468154593,3.8088487250539296,0.5,166,40,527,76,0.6859504132231405,0.9294532627865961,0.8058252427184466,0.7410714285714286,0.0001453746905705581,226,190,377,16,0.9338842975206612,0.6649029982363316,0.5432692307692307,0.6869300911854104
307,DNC,reference,0.7299226902989941,0.9067952249770433,0.17000000662067202,0.16459981857540207,0.8078886323225107,0.5,54,13,554,188,0.2231404958677686,0.9770723104056437,0.8059701492537313,0.3495145631067961,0.043204035609960556,234,171,396,8,0.9669421487603306,0.6984126984126984,0.5777777777777777,0.723338485316847
307,DNC,1,0.8623093134176948,0.9449473085836723,0.10439539950614428,0.09905965826121528,0.8895885984812025,0.5,230,107,460,12,0.9504132231404959,0.8112874779541446,0.6824925816023739,0.7944732297063904,0.30717060963312787,237,163,404,5,0.9793388429752066,0.7125220458553791,0.5925,0.7383177570093458
307,DNC,5,0.880403474408957,0.9522570583176645,0.07981320402616322,0.04094559804090878,0.9221517962304209,0.5,201,43,524,41,0.8305785123966942,0.9241622574955908,0.8237704918032787,0.8271604938271605,0.12792048851648966,237,160,407,5,0.9793388429752066,0.7178130511463845,0.5969773299748111,0.7417840375586855
307,DNC,10,0.8816411589094816,0.9524101039252554,0.08170199301328404,0.04181851472349044,1.005046120754604,0.5,186,32,535,56,0.768595041322314,0.9435626102292769,0.8532110091743119,0.808695652173913,0.08876095463832219,238,156,411,4,0.9834710743801653,0.7248677248677249,0.6040609137055838,0.748427672955975
307,DNC,20,0.8824651571460763,0.9510691328873148,0.08576641775064348,0.0509209129680406,0.87725684306917,0.5,178,30,537,64,0.7355371900826446,0.9470899470899471,0.8557692307692307,0.7911111111111111,0.07369327048460643,237,153,414,5,0.9793388429752066,0.7301587301587301,0.6076923076923076,0.7500000000000001
307,DNC,40,0.8722568690672312,0.9481394026848573,0.08954239970095121,0.055406902408530606,0.8653416705087938,0.5,168,30,537,74,0.6942148760330579,0.9470899470899471,0.8484848484848485,0.7636363636363637,0.06718713045120239,237,160,407,5,0.9793388429752066,0.7178130511463845,0.5969773299748111,0.7417840375586855
307,JDC-0,reference,0.7848985257213799,0.9200628215779731,0.1489320847043254,0.14177140403745334,3.8390863823217463,0.5,65,16,551,177,0.26859504132231404,0.9717813051146384,0.8024691358024691,0.40247678018575855,0.04894862323999405,233,162,405,9,0.9628099173553719,0.7142857142857143,0.589873417721519,0.7315541601255887
307,JDC-0,1,0.8761782587819229,0.9510399813430116,0.1170785063339957,0.12958503360150656,3.8214839506989517,0.5,234,136,431,8,0.9669421487603306,0.7601410934744268,0.6324324324324324,0.7647058823529411,0.39810075362523395,237,168,399,5,0.9793388429752066,0.7037037037037037,0.5851851851851851,0.732612055641422
307,JDC-0,5,0.8894930686842812,0.9565277595580626,0.07864911377621987,0.052053224755425,3.8195343854670964,0.5,219,54,513,23,0.9049586776859504,0.9047619047619048,0.8021978021978022,0.8504854368932039,0.14499060809612274,237,162,405,5,0.9793388429752066,0.7142857142857143,0.5939849624060151,0.7394695787831514
307,JDC-0,10,0.8912916584844023,0.9559155771276984,0.07966406761221206,0.05619533143236491,3.820425975641069,0.5,195,34,533,47,0.8057851239669421,0.9400352733686067,0.851528384279476,0.8280254777070064,0.0895226001739502,237,165,402,5,0.9793388429752066,0.708994708994709,0.5895522388059702,0.7360248447204969
307,JDC-0,20,0.8937051216539672,0.9551940764061976,0.08405041067833036,0.06210166866882151,3.812583347285173,0.5,174,26,541,68,0.71900826446281,0.9541446208112875,0.87,0.7873303167420814,0.07680227855841319,235,157,410,7,0.9710743801652892,0.7231040564373897,0.5994897959183674,0.7413249211356466
307,JDC-0,40,0.8918624975807519,0.9539697115454691,0.08740557882458257,0.06879455941138723,3.826021157714704,0.5,167,23,544,75,0.6900826446280992,0.9594356261022927,0.8789473684210526,0.7731481481481483,0.07738048583269119,235,150,417,7,0.9710743801652892,0.7354497354497355,0.6103896103896104,0.7496012759170654
307,JDC-B,reference,0.80892076632637,0.9335344789890244,0.11356843306099514,0.09350631363918287,3.83003243436284,0.5,110,23,544,132,0.45454545454545453,0.9594356261022927,0.8270676691729323,0.5866666666666667,0.11838508397340775,231,121,446,11,0.9545454545454546,0.7865961199294532,0.65625,0.7777777777777778
307,JDC-B,1,0.87804338576343,0.9500561167227832,0.11297711107299858,0.12478696268577122,3.8727792444227163,0.5,235,129,438,7,0.9710743801652892,0.7724867724867724,0.6456043956043956,0.7755775577557756,0.5712148944536845,232,108,459,10,0.9586776859504132,0.8095238095238095,0.6823529411764706,0.7972508591065292
307,JDC-B,5,0.8901880335637669,0.9544579999125453,0.08233213756934366,0.04536030901231061,3.828406751809736,0.5,212,68,499,30,0.8760330578512396,0.8800705467372134,0.7571428571428571,0.8122605363984674,0.3192453384399414,233,110,457,9,0.9628099173553719,0.8059964726631393,0.6793002915451894,0.7965811965811965
307,JDC-B,10,0.8942396753168969,0.9561852289125015,0.07842117327714382,0.049800530766423254,3.831448890905801,0.5,200,48,519,42,0.8264462809917356,0.9153439153439153,0.8064516129032258,0.8163265306122448,0.22303102910518646,233,117,450,9,0.9628099173553719,0.7936507936507936,0.6657142857142857,0.7871621621621621
307,JDC-B,20,0.8953701957195495,0.9565277595580626,0.07869658615518302,0.043202315321724236,3.8312615019541356,0.5,193,33,534,49,0.7975206611570248,0.9417989417989417,0.8539823008849557,0.8247863247863247,0.16813482840855917,235,118,449,7,0.9710743801652892,0.7918871252204586,0.6657223796033994,0.7899159663865546
307,JDC-B,40,0.889094892902497,0.9550483186846824,0.08000542607418151,0.047027421907794,3.8281396164919155,0.5,194,33,534,48,0.8016528925619835,0.9417989417989417,0.8546255506607929,0.8272921108742004,0.16414940357208252,235,121,446,7,0.9710743801652892,0.7865961199294532,0.6601123595505618,0.7859531772575251
401,DNC,reference,0.861435583211949,0.9233460142551051,0.1151187356375327,0.09935661358558029,0.8118762565622445,0.5,141,21,546,101,0.5826446280991735,0.9629629629629629,0.8703703703703703,0.698019801980198,0.00651349825784564,226,146,421,16,0.9338842975206612,0.7425044091710759,0.6075268817204301,0.7361563517915309
401,DNC,1,0.8904766053592321,0.9423236695963968,0.10842104826968538,0.1054855064644249,0.9614748087472565,0.5,145,13,554,97,0.5991735537190083,0.9770723104056437,0.9177215189873418,0.725,0.009045214004193744,229,122,445,13,0.9462809917355371,0.7848324514991182,0.6524216524216524,0.772344013490725
401,DNC,5,0.8852525536774015,0.9362528604952847,0.10658731030035448,0.09211787539806175,0.9139123064595139,0.5,149,16,551,93,0.6157024793388429,0.9717813051146384,0.9030303030303031,0.7321867321867322,0.009546218750377497,228,118,449,14,0.9421487603305785,0.7918871252204586,0.6589595375722543,0.7755102040816326
401,DNC,10,0.8840643656260123,0.9341685250776159,0.10637290944018173,0.09234523856900641,1.028509378194545,0.5,151,15,552,91,0.6239669421487604,0.9735449735449735,0.9096385542168675,0.7401960784313725,0.011948244646191597,226,106,461,16,0.9338842975206612,0.8130511463844797,0.6807228915662651,0.7874564459930313
401,DNC,20,0.8809738698139012,0.9319821592548867,0.1066636238122687,0.09350237181499141,0.9387404018791249,0.5,149,13,554,93,0.6157024793388429,0.9770723104056437,0.9197530864197531,0.7376237623762376,0.010979118446509043,226,111,456,16,0.9338842975206612,0.8042328042328042,0.6706231454005934,0.7806563039723661
401,DNC,40,0.8776980874563756,0.9306922034194761,0.10687287350271424,0.09043872238306314,0.9366217269637013,0.5,149,16,551,93,0.6157024793388429,0.9717813051146384,0.9030303030303031,0.7321867321867322,0.01222432559976975,226,110,457,16,0.9338842975206612,0.8059964726631393,0.6726190476190477,0.782006920415225
401,JDC-0,reference,0.8206849944922086,0.8958050927747897,0.13029717338393285,0.11204827015529756,3.827976773185621,0.5,142,30,537,100,0.5867768595041323,0.9470899470899471,0.8255813953488372,0.6859903381642513,0.000414069538237527,221,220,347,21,0.9132231404958677,0.6119929453262787,0.5011337868480725,0.6471449487554904
401,JDC-0,1,0.8139464562563341,0.9016864168379319,0.1274099664506206,0.11795526869797421,3.816302462151335,0.5,144,27,540,98,0.5950413223140496,0.9523809523809523,0.8421052631578947,0.6973365617433414,0.00043777681791349704,227,249,318,15,0.9380165289256198,0.5608465608465608,0.47689075630252103,0.6323119777158774
401,JDC-0,5,0.8202998150019496,0.8993105659772327,0.12605054382078892,0.11478756886649372,3.8130552360007473,0.5,150,30,537,92,0.6198347107438017,0.9470899470899471,0.8333333333333334,0.7109004739336493,0.000581604297622107,222,220,347,20,0.9173553719008265,0.6119929453262787,0.502262443438914,0.6491228070175439
401,JDC-0,10,0.8255430705181622,0.9013511740784468,0.12452450766156446,0.11195789010177047,3.813666317245083,0.5,152,34,533,90,0.628099173553719,0.9400352733686067,0.8172043010752689,0.7102803738317757,0.0005392494203988463,222,214,353,20,0.9173553719008265,0.6225749559082893,0.5091743119266054,0.6548672566371682
401,JDC-0,20,0.8286928386104946,0.9007244158759311,0.12384021021355271,0.10989930981542077,3.8231019105080732,0.5,155,32,535,87,0.640495867768595,0.9435626102292769,0.8288770053475936,0.7226107226107226,0.0005106768997696539,221,220,347,21,0.9132231404958677,0.6119929453262787,0.5011337868480725,0.6471449487554904
401,JDC-0,40,0.8347549553980316,0.9040404040404042,0.12380134608107349,0.11213847797708111,3.8242937516740345,0.5,156,32,535,86,0.6446280991735537,0.9435626102292769,0.8297872340425532,0.7255813953488373,0.0004903329924369851,222,222,345,20,0.9173553719008265,0.6084656084656085,0.5,0.6472303206997084
401,JDC-B,reference,0.8029060408189551,0.9185287215590245,0.17818087173720074,0.1952404989644922,3.8509067290143673,0.5,38,6,561,204,0.15702479338842976,0.9894179894179894,0.8636363636363636,0.26573426573426573,0.011201213113963604,235,201,366,7,0.9710743801652892,0.6455026455026455,0.5389908256880734,0.6932153392330384
401,JDC-B,1,0.8792342564907856,0.9434095646216858,0.11274357748184437,0.1166384468571971,3.8222858489832183,0.5,128,12,555,114,0.5289256198347108,0.9788359788359788,0.9142857142857143,0.6701570680628273,0.03601254026095072,231,125,442,11,0.9545454545454546,0.7795414462081128,0.648876404494382,0.7725752508361203
401,JDC-B,5,0.8747797005216295,0.9403778040141677,0.10705124676107311,0.10419008905338735,3.8172862879881273,0.5,145,16,551,97,0.5991735537190083,0.9717813051146384,0.9006211180124224,0.7196029776674939,0.018331977538764477,234,142,425,8,0.9669421487603306,0.7495590828924162,0.6223404255319149,0.7572815533980582
401,JDC-B,10,0.8732746242060153,0.9395688486597578,0.10597156174025557,0.10035668607340881,3.8149672928586646,0.5,146,18,549,96,0.6033057851239669,0.9682539682539683,0.8902439024390244,0.7192118226600985,0.016703371269007523,234,149,418,8,0.9669421487603306,0.7372134038800705,0.6109660574412533,0.7488
401,JDC-B,20,0.8694292362602792,0.939189878583818,0.10450967644714698,0.09595737774316655,3.81780160158538,0.5,152,21,546,90,0.628099173553719,0.9629629629629629,0.8786127167630058,0.7325301204819277,0.02086080734928449,233,144,423,9,0.9628099173553719,0.746031746031746,0.6180371352785146,0.752827140549273
401,JDC-B,40,0.8632679303428386,0.9391461512673634,0.10309809098117803,0.08986012022290436,3.823245521734588,0.5,155,21,546,87,0.640495867768595,0.9629629629629629,0.8806818181818182,0.7416267942583733,0.026680501798788708,233,137,430,9,0.9628099173553719,0.7583774250440917,0.6297297297297297,0.7614379084967321
503,DNC,reference,0.816850148460292,0.8868118413572961,0.13387796984565095,0.1295121438404842,0.8707409551912834,0.5,148,32,535,94,0.6115702479338843,0.9435626102292769,0.8222222222222222,0.7014218009478673,5.2553959903889336e-06,218,253,314,24,0.9008264462809917,0.5537918871252204,0.46284501061571126,0.6115007012622721
503,DNC,1,0.8246401563450071,0.8926348623318321,0.1245416265988284,0.11020544229242002,0.8989112494075168,0.5,158,31,536,84,0.6528925619834711,0.9453262786596119,0.8359788359788359,0.7331786542923433,2.046170933075094e-05,223,261,306,19,0.9214876033057852,0.5396825396825397,0.4607438016528926,0.6143250688705235
503,DNC,5,0.8127026380369857,0.8872564024079175,0.12820134833723087,0.12132222774610718,0.8965749219696942,0.5,158,37,530,84,0.6528925619834711,0.9347442680776014,0.8102564102564103,0.7231121281464532,6.78381259907231e-06,225,272,295,17,0.9297520661157025,0.5202821869488536,0.45271629778672035,0.6089309878213802
503,DNC,10,0.811043739546269,0.8836999140029442,0.12821555594290465,0.11671447580317197,0.8743088197409739,0.5,162,36,531,80,0.6694214876033058,0.9365079365079365,0.8181818181818182,0.7363636363636364,6.0706164125197875e-06,223,268,299,19,0.9214876033057852,0.527336860670194,0.45417515274949083,0.6084583901773534
503,DNC,20,0.8047444737981464,0.8773667410031046,0.1318710098191646,0.12448256960039616,0.862792493747858,0.5,160,36,531,82,0.6611570247933884,0.9365079365079365,0.8163265306122449,0.7305936073059361,5.447843856624483e-06,223,270,297,19,0.9214876033057852,0.5238095238095238,0.45233265720081134,0.6068027210884354
503,DNC,40,0.8083722411110763,0.8773157258005743,0.131445482786001,0.1219623401450939,0.8629521206911572,0.5,157,34,533,85,0.6487603305785123,0.9400352733686067,0.8219895287958116,0.7251732101616629,4.293428219170892e-06,221,275,292,21,0.9132231404958677,0.5149911816578483,0.44556451612903225,0.5989159891598916
503,JDC-0,reference,0.8139200955235885,0.8977290946987917,0.1284628894321109,0.11444519330758589,3.824131896003289,0.5,168,43,524,74,0.6942148760330579,0.9241622574955908,0.7962085308056872,0.7417218543046358,6.156764720799401e-05,227,257,310,15,0.9380165289256198,0.54673721340388,0.4690082644628099,0.6253443526170799
503,JDC-0,1,0.7976270963904979,0.8870159021674173,0.13627946367938656,0.11954385625190737,3.854653545834514,0.5,162,50,517,80,0.6694214876033058,0.9118165784832452,0.7641509433962265,0.7136563876651981,0.0005540588317671791,226,242,325,16,0.9338842975206612,0.5731922398589065,0.4829059829059829,0.6366197183098591
503,JDC-0,5,0.7981367145102118,0.8963298205722448,0.13823943951682605,0.1347579874253185,3.818884479257247,0.5,167,57,510,75,0.6900826446280992,0.8994708994708994,0.7455357142857143,0.7167381974248926,0.00023546753072878346,230,255,312,12,0.9504132231404959,0.5502645502645502,0.4742268041237113,0.6327372764786795
503,JDC-0,10,0.8029192843673958,0.8977946856734735,0.13886444951858623,0.1324349959911276,3.8191484951049235,0.5,170,57,510,72,0.7024793388429752,0.8994708994708994,0.748898678414097,0.7249466950959489,0.00026235528639517725,229,245,322,13,0.9462809917355371,0.5679012345679012,0.4831223628691983,0.6396648044692737
503,JDC-0,20,0.8071771160864878,0.9006515370151733,0.13831357953847592,0.12914095788506247,3.83261937285813,0.5,175,62,505,67,0.7231404958677686,0.890652557319224,0.7383966244725738,0.7306889352818372,0.00027185844858953107,230,237,330,12,0.9504132231404959,0.582010582010582,0.4925053533190578,0.6488011283497884
503,JDC-0,40,0.8106281790745599,0.9031986531986532,0.1380833369498827,0.13091693613857816,3.8145907364438774,0.5,176,63,504,66,0.7272727272727273,0.8888888888888888,0.7364016736401674,0.731808731808732,0.00022814297214305648,229,238,329,13,0.9462809917355371,0.5802469135802469,0.49036402569593146,0.6459802538787023
503,JDC-B,reference,0.8137152696218645,0.8818415030536242,0.14412485269545977,0.15305762868666076,3.8210038810609226,0.5,114,9,558,128,0.47107438016528924,0.9841269841269841,0.926829268292683,0.6246575342465754,1.4510477740259375e-05,217,238,329,25,0.8966942148760331,0.5802469135802469,0.47692307692307695,0.6226685796269728
503,JDC-B,1,0.8178884006114966,0.8995073389012783,0.1291721095799041,0.12755789354831876,3.8244615955148573,0.5,145,28,539,97,0.5991735537190083,0.9506172839506173,0.838150289017341,0.6987951807228916,0.00022854323712332794,224,228,339,18,0.9256198347107438,0.5978835978835979,0.49557522123893805,0.6455331412103746
503,JDC-B,5,0.8086303753357541,0.893159590129287,0.1391896863639165,0.13353376132498943,3.812579164392003,0.5,138,26,541,104,0.5702479338842975,0.9541446208112875,0.8414634146341463,0.6798029556650247,0.00011244952232421686,218,209,358,24,0.9008264462809917,0.6313932980599647,0.5105386416861827,0.6517189835575486
503,JDC-B,10,0.8077344536216594,0.8927077411925897,0.14040049855720338,0.134623102100974,3.8265397620234265,0.5,136,24,543,106,0.5619834710743802,0.9576719576719577,0.85,0.6766169154228856,0.0001555435277017144,217,179,388,25,0.8966942148760331,0.6843033509700176,0.547979797979798,0.6802507836990596
503,JDC-B,20,0.808045671748777,0.8942600609267275,0.13925785894061377,0.13238165434893695,3.812668250749355,0.5,137,27,540,105,0.5661157024793388,0.9523809523809523,0.8353658536585366,0.6748768472906405,8.482656509537871e-05,218,197,370,24,0.9008264462809917,0.6525573192239859,0.5253012048192771,0.6636225266362252
503,JDC-B,40,0.8072651047735356,0.8959654262684565,0.13855579158105516,0.13282354310906652,3.8260824750605424,0.5,138,26,541,104,0.5702479338842975,0.9541446208112875,0.8414634146341463,0.6798029556650247,0.00012999699780872712,214,180,387,28,0.8842975206611571,0.6825396825396826,0.5431472081218274,0.6729559748427671


==> anc/per_seed_reconstruction_metrics.csv <==
training_seed,configuration,condition,psnr_mean,psnr_sd,ssim_mean,ssim_sd,whole_support_mae_mean,whole_support_mae_sd,boundary_gradient_mae_mean,boundary_gradient_mae_sd,slice_noise_realizations
101,JDC-0,reference,32.849976220148605,2.5759667201805527,0.6766999288748752,0.05311368572106164,0.028973374568727166,0.01871880369919023,0.001609655567899458,0.001094034632240704,809
101,JDC-0,1,18.410126756826052,3.834712480731772,0.4512901390021261,0.03971708368125917,0.12069284773788974,0.06611783439460193,0.032685141941178435,0.009505342768992344,2427
101,JDC-0,5,22.85079435247131,3.369365756837145,0.46268921402878954,0.03699470258134546,0.07968212587687525,0.037006486597402626,0.022809814031879847,0.0055157183352049334,2427
101,JDC-0,10,24.930075828951477,3.1384125983076183,0.49654309921270545,0.025200969326795664,0.06518964371043416,0.02934716594143587,0.018129195127708032,0.004159855430324224,2427
101,JDC-0,20,26.912760258703308,2.9069058354126875,0.5390691070533064,0.014619251690875697,0.0531565053361615,0.024084059944914162,0.013762041814779202,0.0031454656602353612,2427
101,JDC-0,40,28.70622452797593,2.7032605008681947,0.5813548671496862,0.0199877894681017,0.04338762308553407,0.02090802139393759,0.010115048024526313,0.0023883438415302043,2427
101,JDC-B,reference,31.397892276495142,2.2385992776240293,0.5509264792588496,0.0721851010986596,0.03381612076917928,0.019877361717722575,0.001717464359869102,0.001182596488830339,809
101,JDC-B,1,18.35247066593681,3.486775005616083,0.3405937361506017,0.020828114922711038,0.11987785733606916,0.06582315053819188,0.03237832238328112,0.00946699872851399,2427
101,JDC-B,5,22.701583344404913,3.0103985811977942,0.34762603802154424,0.017632322879393394,0.07929060231475217,0.03719857788313925,0.02269954052715262,0.00549326639009122,2427
101,JDC-B,10,24.692388580127364,2.7764641281267264,0.37947704879698263,0.014524013043502645,0.06529014602113173,0.029722948337085775,0.018062776398457606,0.004137882102849153,2427
101,JDC-B,20,26.532265404982972,2.5517865690780166,0.41985847855920794,0.0237292593785442,0.054053778366807755,0.024659813271837253,0.013734959570059845,0.0031375291808560177,2427
101,JDC-B,40,28.126729338857732,2.3679537003063813,0.46013098481166104,0.0384015320844087,0.04537849490491264,0.021683176314831788,0.010126326753329435,0.0023980821579441284,2427
211,JDC-0,reference,36.82862663033277,0.3400887602408894,0.5533169166487728,0.06847041324168641,0.0170690062051761,0.0037404958466245143,0.0003535259194063092,0.0001468016507384963,809
211,JDC-0,1,18.335677761082597,3.501264802096716,0.34716685064103214,0.021661041618167978,0.11936963265926738,0.06735085309968633,0.031383754239102044,0.009678990457324082,2427
211,JDC-0,5,22.721945779530856,3.01659839437842,0.3517094728359235,0.019093924320087007,0.07938327064540439,0.03788189280837975,0.022844928285984462,0.005711172746306096,2427
211,JDC-0,10,24.930455102908745,2.745000283525462,0.38233685558550534,0.015043306109229961,0.0635806680904478,0.028935380855313705,0.018110681112250185,0.0043147586686400905,2427
211,JDC-0,20,27.253683657620638,2.422204430929587,0.4216593702511381,0.022314724240544183,0.049938316823439584,0.021343686031138922,0.013620852916078134,0.003164914623839325,2427
211,JDC-0,40,29.54291430686696,2.052199401131811,0.4610506269634138,0.03608555767995305,0.03890452408249063,0.01544760396720625,0.009838085136691894,0.0022988315280286077,2427
211,JDC-B,reference,36.198328454355966,0.38684033199061624,0.5296098252456769,0.07301262796321636,0.018223762846055667,0.005438006384933892,0.0002671964770989456,0.00017229994298477956,809
211,JDC-B,1,18.47820339391494,3.419862480210319,0.3253988184504515,0.019964255318900403,0.1155414752106535,0.0648646731082191,0.03050161388089506,0.009436730970065116,2427
211,JDC-B,5,22.8763565123204,2.925518461178,0.33046162227912357,0.0159880108279352,0.07824785341702473,0.03663928465143727,0.022621213073634412,0.005568959283336986,2427
211,JDC-B,10,25.04221143828629,2.64790409171478,0.36075358178127337,0.01553205562171713,0.06285568292636069,0.02824431926065615,0.017981863279182966,0.004232173909980812,2427
211,JDC-B,20,27.28581369507691,2.3233195726761116,0.39963208783001974,0.025971466227087164,0.04966478893509557,0.021222701999123465,0.013539890683007224,0.0031312993360353343,2427
211,JDC-B,40,29.490222220466027,1.9539400108668812,0.43865735881064327,0.040451951312754364,0.03890691960992566,0.015701176547436926,0.009784452579966836,0.0022881555284856377,2427
307,JDC-0,reference,36.59501782335958,0.17721429432985442,0.5296055454627251,0.07596642965321022,0.01602398759221522,0.0027091083038335347,0.00018742898835866494,0.00010504806735222093,809
307,JDC-0,1,17.215103610337003,3.5554678174495167,0.3157524866948758,0.020054304258144803,0.14312975181072496,0.0834009036429053,0.03250101443826536,0.011506943706977966,2427
307,JDC-0,5,22.48214400408933,2.944752736133073,0.32458120710966665,0.016218007637574746,0.0819899082110161,0.03989131273962727,0.02280619428249348,0.005927241692848039,2427
307,JDC-0,10,24.867011621551452,2.6466219496272188,0.35656547180457915,0.016631778940919585,0.06415011850886007,0.029318588850558536,0.017986158768520704,0.0043730882327722865,2427
307,JDC-0,20,27.24595124425837,2.314292694193212,0.39682083089114906,0.027946948178705352,0.04976102611918016,0.02129227885526862,0.013498223193000088,0.003176999484228342,2427
307,JDC-0,40,29.533253090932725,1.9434163296619156,0.43680473824415766,0.042908258151337704,0.03829256086378099,0.015305986574035887,0.009739767187903571,0.00230361048342654,2427
307,JDC-B,reference,36.617782125956346,0.036135762475764846,0.5185945197958292,0.07748284654719674,0.014950773745489724,0.002048822536443685,0.00011281799678659463,5.758679714653475e-05,809
307,JDC-B,1,17.153895433517853,3.5301563343457545,0.3057520334237782,0.019509234692760866,0.1443648659457235,0.08412324608406506,0.032599168997668446,0.011597170939691124,2427
307,JDC-B,5,22.426413523104635,2.9156014161139807,0.31428481169969,0.015535575995602558,0.0823606769897759,0.04025265409441322,0.02283625487884707,0.005958939616555828,2427
307,JDC-B,10,24.815428749936373,2.6135662004295352,0.34606157813634114,0.01737636455462176,0.06434433584012855,0.029524837919738797,0.018002158323349046,0.004392532917714822,2427
307,JDC-B,20,27.200384853600376,2.2752711561662053,0.3860980475150267,0.029364945475131892,0.049857272194383025,0.021358547078395265,0.013506367439583724,0.003186875303607622,2427
307,JDC-B,40,29.494337945599394,1.8955730264224206,0.4259028289118666,0.04442707383951234,0.0383453986323145,0.015248033781417364,0.00974303284293097,0.002307794524731159,2427
401,JDC-0,reference,37.03646202700394,0.14327782422809926,0.545887266675975,0.07323344104793789,0.015454141754652425,0.0031989336401326983,0.00014770311532659488,8.600968526511079e-05,809
401,JDC-0,1,18.38752651371777,3.465706225731693,0.33543196999589553,0.02097436559300269,0.1185680891356082,0.0663560845403807,0.030577579301527956,0.009631229540692919,2427
401,JDC-0,5,22.746083164097204,2.981283810353521,0.3409957143692603,0.017523668067851345,0.0799877130670905,0.03769655895515166,0.022706773994136446,0.005754160894762315,2427
401,JDC-0,10,24.96021012273599,2.703661871982941,0.37228956870154484,0.015789733637695057,0.06377852936039306,0.028853450389395668,0.01800229500070953,0.004340685095724059,2427
401,JDC-0,20,27.304782687463433,2.374806199373547,0.41247005275015874,0.025543879121081144,0.04968022276061427,0.021285309881223638,0.013528248485044343,0.0031750000271830413,2427
401,JDC-0,40,29.612593406799846,2.0035891212449486,0.4525863671430502,0.04016568516299237,0.038198461541219114,0.015434074636045451,0.009763587334837261,0.0023046443190810908,2427
401,JDC-B,reference,35.78513296101385,0.8398832059318655,0.565110516783923,0.07017651015393835,0.020444972182731103,0.006380164507107541,0.00047726117898957813,0.00030426659699229797,809
401,JDC-B,1,17.417376014888656,3.6372298694835568,0.3491993533101257,0.02319937507435702,0.1392590389727048,0.08089041907543457,0.03238920295949687,0.011222559193206435,2427
401,JDC-B,5,22.64093918912343,3.0427268321700174,0.35868451322210537,0.019779205785061583,0.08082593556111321,0.03881910625425945,0.022782126492910476,0.0058322458925199085,2427
401,JDC-B,10,24.984197904211925,2.760482912152009,0.3910502874168487,0.015323545416194653,0.06372610755114336,0.028844073872807997,0.017993373774535974,0.0043193251460787035,2427
401,JDC-B,20,27.303786150850186,2.452399098860307,0.4317072810191503,0.02293973487294213,0.04984444001905212,0.02132660644568455,0.013523381049475394,0.0031546868624349614,2427
401,JDC-B,40,29.515931138493272,2.1181147532665814,0.47207365546346347,0.03716306478424302,0.03875555473425455,0.015811549664658444,0.009774009964605871,0.0022960364457970256,2427
503,JDC-0,reference,36.101024854021105,0.05553267230352528,0.5010118229943241,0.0790912956856222,0.016230970603840975,0.002399710674202576,6.874843589696318e-05,3.780247586096253e-05,809
503,JDC-0,1,18.153741596066318,3.3418220669829717,0.2951896977390239,0.019127608411955568,0.12287359427757405,0.06997657134289173,0.031007901000849308,0.010053332112133575,2427
503,JDC-0,5,22.569823319694855,2.8412245915702523,0.2995892445099025,0.01476981807468896,0.08069098206658298,0.03880253011980785,0.02274560842267943,0.005834344344832145,2427
503,JDC-0,10,24.82628087757741,2.5515316385382087,0.3304903940944255,0.018537408425612908,0.06393689850094292,0.029137933671144704,0.017989004103944075,0.0043597623543144655,2427
503,JDC-0,20,27.15006805753138,2.2124464396898826,0.36992978752518957,0.031207452095681782,0.04987308838096577,0.0212500524840373,0.013505908722165694,0.0031764196223796237,2427
503,JDC-0,40,29.391005171440636,1.8306163817118242,0.40926546431835364,0.04630089588363774,0.038630726173532366,0.01520891405448619,0.009742951189288382,0.0023033257424101435,2427
503,JDC-B,reference,36.403397629670664,0.014025742733658496,0.5070083433824357,0.07873076545939235,0.015025303869454101,0.002108859033819221,3.6040045951124715e-05,1.62114193114595e-05,809
503,JDC-B,1,18.236066408397043,3.348477729767406,0.30017868977394624,0.019216945611880535,0.12153599360749757,0.06880674831886262,0.030863652500957663,0.009921132903108053,2427
503,JDC-B,5,22.621609362054862,2.850858142081065,0.30476633998706204,0.014891648338817108,0.08049188227345534,0.03849854486555238,0.022720105196900934,0.0058107432014439814,2427
503,JDC-B,10,24.852671513598693,2.5684086549524268,0.3357036385115744,0.018196628085202383,0.06393521560143432,0.029094021531175213,0.017982513473187023,0.004359364546641693,2427
503,JDC-B,20,27.177395947538486,2.232734697831348,0.3752757643764285,0.030716961645395016,0.04982715930066754,0.021264021128129754,0.013505076850987664,0.0031808105974984137,2427
503,JDC-B,40,29.441751159460495,1.8500458184422153,0.41479111436123606,0.04583103875680431,0.0384481353957711,0.015205288802851777,0.009743308155866694,0.0023063493630361255,2427

